Parameter and coupling estimation in small groups of Izhikevich neurons

Nowadays, experimental techniques allow scientists to have access to large amounts of data. In order to obtain reliable information from the complex systems which produce these data, appropriate analysis tools are needed}. The Kalman filter is a {frequently used} technique to infer, assuming a model of the system, the parameters of the model from uncertain observations. A well-known implementation of the Kalman filter, the Unscented Kalman filter (UKF), was recently shown to be able to infer the connectivity of a set of coupled chaotic oscillators. {I}n this work, we test whether the UKF can also reconstruct the connectivity of {small groups of} coupled neurons when their links are either electrical or chemical {synapses}. {In particular, w}e consider Izhikevich neurons, and aim to infer which neurons influence each other, considering {simulated spike trains as the experimental observations used by the UKF}. First, we {verify} that the UKF can recover the parameters of a single neuron, even when the parameters vary in time. Second, we analyze small neural ensembles and}} demonstrate that the UKF allows inferring the connectivity between the neurons, even for heterogeneous, directed, and {temporally evolving} networks. {Our results show that time-dependent parameter and coupling estimation is possible in this nonlinearly coupled system.

==> kuramoto_isof2.py <==
#########################################################################
######      Implementation of UKF to estimate parameters of       #######
#########                Izhikevich neurons                    ##########
############### 	based on code from Giulio Tirabassi      ############
###############  by        Raul P. Aristides            #################
#########################################################################

import numpy as np



class KuramotoSimulator:
    def __init__(
        self, dt, process_noise, measurement_noise, p_a, p_b, p_c, p_d, Ix, amp, omeg, seed=None
    ):
        self.dt = dt
        self.sdt = np.sqrt(dt)
        self.sigma = process_noise
        self.rho = measurement_noise
        self.alpha = p_a
        self.beta = p_b
        self.C = p_c
        self.D = p_d
        self.Ic = Ix
        self.bta = amp
        self.omg = omeg
        self._x = None
        self._x_premeasurement = None
        self.dimension =  3
        self.random = np.random.RandomState(seed)


    def simulate_kuramoto(self, x0, n_steps):
        self._x = []
        x = [np.array(x0)]
        for cnt in range(n_steps):
#I = None, aa = None, bb = None,  bt = None, omega = None
            new_deterministic_x = self.RK4(x[-1], self.Izkv2 , self.dt)
            new_x = new_deterministic_x
            noize = self.random.normal(size=self.dimension, scale=self.sdt * self.sigma)
            noize[0] = 0 # no noise on t
            x.append(new_x + noize)
            self._x.append(new_deterministic_x)
        x = np.stack(x)
        self._x = np.stack(self._x)
        self._x_premeasurement = x.copy()
        x[:,1:] += self.random.normal(scale=self.rho, size= x[:,1:].size).reshape(x.shape[0],x.shape[1] - 1) #no measu noise on t
        return x    

    def Izkv2(self,x, I = None, aa = None, bb = None, bt = None, omega = None):
        if I is None:
            I = self.Ic
        if aa is None:
            aa = self.alpha
        if bb is None:
            bb = self.beta
        if bt is None:
            bt = self.bta
        if omega is None:
            omega = self.omg
        t = x[0]
        xyz = x[1:].copy()
        v, u = xyz[::2], xyz[1::2]
        dot_v = 0.04 * v **2 + 5 * v + 140 - u +  I + bt*np.sin(omega*t)
        dot_u = aa * ( bb*v - u)
        dot_t = 1
        xyz[::2], xyz[1::2] = dot_v, dot_u
        return np.insert(xyz,0,dot_t)


    def RK4(self,x,f,dt, I = None, aa = None, bb = None,  bt = None, omega = None, thre = 30, cc = -56, dd = -16):
        if I is None:
            I = self.Ic
        if aa is None:
            aa = self.alpha
        if bb is None:
            bb = self.beta
        if bt is None:
            bt = self.bta
        if omega is None:
            omega = self.omg
        xvc = x.copy()
        k1x = dt * f(xvc, I, aa, bb, bt, omega)
        k2x = dt * f(xvc +  k1x / 2.0, I, aa, bb, bt, omega)
        k3x = dt * f(xvc +  k2x / 2.0, I, aa, bb, bt, omega)
        k4x = dt * f(xvc +  k3x, I, aa, bb, bt, omega)
        xvc += ( k1x + 2.0 * k2x + 2.0 * k3x + k4x ) / 6.0
        offset = 1
        v, u = xvc[offset::2], xvc[offset+1::2]
        rst = (v >= thre).nonzero()[0]
        v[rst] = cc + np.zeros(rst.shape[0])
        u[rst] = u[rst] + dd
        xvc[offset::2], xvc[offset+1::2] = v, u
        return xvc

    def extended_step_forward(self, x, dt):
        aa = x[-5]
        bb = x[-4]
        I = x[-3]
        bt = x[-2]
        omega = x[-1] 
        params = x[self.dimension:]
        x = x[: self.dimension]
        return np.concatenate([self.RK4(x, self.Izkv2, dt, I, aa, bb, bt, omega), params])




==> ukf_par_isof_z.py <==
import matplotlib.colors as mcolors
from matplotlib import rc
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.colors as mcolors


plt.rcParams['font.size'] = 13
plt.rcParams['text.usetex'] = True
plt.rcParams['text.latex.preamble'] = r'\usepackage{{amsmath}}'
rc('font', **{'family': 'serif', 'serif': ['Computer Modern Roman']})
rc('text', usetex=True)



xm = np.loadtxt("isof_zoom.dat")
qs = np.load("quantiles_isof_zoom.npy")
fig, axes = plt.subplots(nrows=1, ncols=1, figsize=(3.2, 1.8), dpi = 145)
t = np.arange(10001)
axes.plot(0.01*t,xm[:,1],"r-",linewidth= 3,alpha = 0.6, label=r"$x_{og}$")
axes.plot(0.01*t,xm[:,0],"k-.",markersize = 2,alpha = 0.7,label =r"$x_{est}$")
'''
axins = axes[0].inset_axes([0.6, 0.2, 0.37, 0.37])

axins.plot(xm[:,1],"ro-",markersize = 2,alpha = 0.6)
axins.plot(xm[:,0],"k--",alpha = 0.7)
axins.set_xlim(5625,6500)
axins.set_ylim(-60,-50)

axes[1].axhline(y=0,color="black", linestyle = "--",alpha = 0.6)
axes[1].plot(np.abs(xm[:,1]-xm[:,0]),"b-",alpha = 0.6)
axes[1].plot(qs[1,:,-1]+99,"b-",alpha = 0.6)
'''

axes.set_ylabel(r"$x$")

axes.set_xlabel(r"$t$")
axes.set_xlim(0,100)

plt.tight_layout(pad = 0)
plt.legend()
plt.savefig("ukf_prmtrs_isof_zoom.png")
plt.show()

